Elastic Full Procrustes Analysis of Plane Curves via Hermitian Covariance Smoothing

Determining the mean shape of a collection of curves is not a trivial task, in particular when curves are only irregularly/sparsely sampled at discrete points. We newly propose an elastic full Procrustes mean of shapes of (oriented) plane curves, which are considered equivalence classes of parameterized curves with respect to translation, rotation, scale, and re-parameterization (warping), based on the square-root-velocity (SRV) framework. Identifying the real plane with the complex numbers, we establish a connection to covariance estimation in irregular/sparse functional data analysis. We introduce Hermitian covariance smoothing and show how to employ this extension of existing covariance estimation methods for obtaining an estimator of the (in)elastic full Procrustes mean, also in the sparse case not yet covered by existing (intrinsic) elastic shape means. For this, we provide different groundwork results which are also of independent interest: we characterize (the decomposition of) the covariance structure of rotation-invariant bivariate stochastic processes using complex representations, and we identify sampling schemes that allow for exact observation of derivatives / SRV transforms of sparsely sampled curves. We demonstrate the performance of the approach in a phonetic study on tongue shapes and in different realistic simulation settings, inter alia based on handwriting data.

==> figures/digitspirals.R <==

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# script mostly based on Master's thesis scripts
# Thesis_Plots_Ch41_Digits.Rmd, Thesis_Plots_Ch41_Spirals.Rmd
# by Manuel Pfeuffer
# adapted by Almond Stoecker
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

library(elastes)
library(tidyverse)
library(viridis)
library(RColorBrewer)
library(gridExtra)
library(patchwork)
library(manipulate)
# library(plyr)

# source Manuel's data script
source("load_datasets.R")

# define get_evals method
get_evals <- function(curve, t_grid = NULL, ...) UseMethod("get_evals")
get_evals.elastic_mean <- elasdics::get_evals
get_evals.elastic_shape_mean <- elastes:::get_evals.elastic_shape_mean
get_evals.elastic_proc2d_mean <- elastes:::get_evals.elastic_shape_mean


# load digits -------------------------------------------------------------

set.seed(18)
dat <- list(
  digits3 = curves.digit3(rotate=FALSE, scale=FALSE, center=TRUE),
  spirals = curves.spiral(n_curves = 9, rotate=45, scale=1, center=TRUE, 
                          evals = 10:15+7, sampling = "default",
                          sd_error = .01),
  sparsels = curves.spiral(n_curves = 20, rotate=45, scale=.5, center=TRUE, 
                           evals = 4:7, sampling = "default",
                           sd_error = .01)
)
# only take subset of 5 digits
dat$digits3 <- dat$digits3[1:4]

# estimate means ----------------------------------------------------------
penalty <- 2

means <- list()
for(i in names(dat)) {
  
  nknots <- switch(i, digits3 = 13, spirals = 20, sparsels = 20)
  knots <- seq(0,1,length=nknots)
  knots.poly <- seq(0,1,length=nknots)
  
  means[[i]] <- list()
  # elastic mean
  means[[i]]$elastic <- try(list(
    smooth = elasdics::compute_elastic_mean(dat[[i]], knots=knots, type = "smooth"),
    polygon = elasdics::compute_elastic_mean(dat[[i]], knots=knots.poly, type = "polygon")
  ))

  # inelastic full Proc mean
  means[[i]]$fullProc <- try(list(
    smooth = compute_elastic_shape_mean(dat[[i]], knots = knots, type = "smooth", penalty = penalty, max_iter=0, var_type = ifelse(i == "digits3", "smooth", "constant")),
    polygon = compute_elastic_shape_mean(dat[[i]], knots = knots.poly, type = "polygon", penalty = penalty, max_iter=0, var_type = ifelse(i == "digits3", "smooth", "constant"))
  ))

  # elastic full Proc mean
  means[[i]]$efullProc <- try(list(
    smooth = compute_elastic_shape_mean(dat[[i]], knots = knots, type = "smooth", penalty = penalty, var_type = ifelse(i == "digits3", "smooth", "constant")),
    polygon = compute_elastic_shape_mean(dat[[i]], knots = knots.poly, type = "polygon", penalty = penalty, var_type = ifelse(i == "digits3", "smooth", "constant"))
  ))
}

# saveRDS(means, file = "digitspirals_means.rds")
# means <- readRDS(file = "digitspirals_means.rds")

for(i in names(means)) {
  for(j in names(means[[i]])) {
    if(inherits(means[[i]][[j]], "try-error"))
      means[[i]][[j]] <- NULL
  }
}
# add evals to data
mean_evals <- lapply(means, lapply, lapply, get_evals)
# rotate means
u <- list()
for(i in names(dat)) {
  u[[i]] <- lapply(means[[i]][c("fullProc", "efullProc")],
              lapply, function(y) data.frame(u = mean(
                sapply(y$data_curves, function(x) {
                  attr(x, "scale") * exp(1.i * attr(x, "rotation"))
                }))))
  # use same factor for polygons as for smooths
  for(j in 1:2) {
    u[[i]][[j]]$polygon <- u[[i]][[j]]$polygon * Mod(u[[i]][[j]]$smooth$u) /
      Mod(u[[i]][[j]]$polygon$u)
  }

  mean_evals[[i]] <- bind_rows(lapply(mean_evals[[i]], bind_rows, .id = "id"), .id = "type")
  u[[i]] <- bind_rows(lapply(u[[i]], bind_rows, .id = "id"), .id = "type")
  mean_evals[[i]] <- mean_evals[[i]] %>% left_join(u[[i]]) %>% mutate(
    u = ifelse(is.na(u), 1, u),
    z = complex(re = X1, im = X2) * Conj(u),
    X1 = Re(z),
    X2 = Im(z)
  )
}
mean_evals <- mean_evals %>% bind_rows(.id = "data")

d3 <- dat %>% lapply(bind_rows, .id = "id") %>% bind_rows(.id = "data") %>%
  mutate(type = "observation") 

d3 <- d3 %>% bind_rows(mean_evals)
d3 <- d3 %>% mutate(
  type_id = paste(type, id, sep = "_")
)

# Plotting ----------------------------------------------------------------

palette <- brewer.pal(6, "Paired")

type.names <- c(`elastic full Proc.` = "efullProc",
`inelastic full Proc.` = "fullProc",
  elastic = "elastic",
`sample polygons` = "observation")

alphas <- c(1,1,1, .6) %>% structure(names = names(type.names))

cols <- with(d3,
             grey.colors(length(unique(type_id))) %>%
               structure(names = unique(type_id)))
cols["elastic_smooth"] <- cols["fullProc_smooth"] <- cols["efullProc_smooth"] <- "black"
cols["elastic_polygon"] <- cols["fullProc_polygon"] <- cols["efullProc_polygon"] <- "grey70"


# elastic/elastic full/inelastic full plot --------------------------------

theme_my <- function() { 
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5, vjust = 1),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text = element_text(colour="grey25", #vjust = .5, 
                                hjust = .5, size=rel(0.8), 
                                margin = margin(t = 0,r = 0,b = 0,l = 0)
                                # margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}


p3 <- list()

for(i in names(dat)) {
  manipulate(
    (p3[[i]] <<- d3 %>% filter(data == i) %>% mutate(
      z = complex(re = X1, im = X2),
      z = z * exp(1.i * (ew * (type_id == "efullProc_smooth") + iw * (type_id == "fullProc_smooth"))),
      X1 = Re(z), X2 = Im(z)
    ) %>% mutate(
      type = factor(type) %>% fct_recode(`elastic full Proc.` = "efullProc",
                                         `inelastic full Proc.` = "fullProc",
                                         elastic = "elastic",
                                         `sample polygons` = "observation")
    ) %>%
      ggplot(aes(x=X1, y=X2)) +
      geom_path(size=0.5, aes(group=id, color=type_id, alpha = type),
                show.legend=FALSE) +
      geom_point(size=1, aes(group=id, color=type_id, alpha = type),
                 data = . %>% filter(type == "data curves"),
                 show.legend=FALSE) +
      labs(x = "$\\Re(\\beta)$", y = "$\\Im(\\beta)$") +
      scale_alpha_manual(values = alphas) +
      scale_color_manual(values = cols) +
      # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
      coord_fixed() +#xlim=c(0,50), ylim=c(-50,0)) +
      theme_my() +
      facet_wrap(type ~., #scales = "free", 
                 nrow = 2, dir = "v")), #, strip.position = "top")),
    ew = slider(-1, 1, ifelse(i=="digits3", 0, 0), step = .1), iw = slider(-1, 1, ifelse(i=="digits3", 0, 0), step = .25) )
}



# digit plots ---------------------------------------------------------------


m3 <- d3 %>% filter(data == "digits3", type != "observation")
mp <- list()
manipulate({
  for(i in unique(m3$type)) {
    mp[[i]] <<- m3 %>% filter(type == i) %>% mutate(
      z = complex(re = X1, im = X2),
      z = z * (exp((a1 + 1.i * omega1) * (i == "efullProc") + 
                     (a2 + 1.i * omega2) * (i == "fullProc")) + 
                 (x1 + 1.i* y1) * (i == "efullProc") + (x2 + 1.i* y2) * (i == "fullProc")) ^ (id == "smooth"),
      X1 = Re(z), X2 = Im(z)) %>%
      ggplot(aes(x=X1, y=X2)) +
      geom_path(size=0.5, aes(group=id, color=type_id, alpha = type),
                show.legend=FALSE) +
      geom_point(size=1, aes(group=id, color=type_id, alpha = type),
                 data = . %>% filter(type == "data curves"),
                 show.legend=FALSE) +
      labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") + 
      scale_alpha_manual(values = alphas) +
      scale_color_manual(values = cols) +
      # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
      coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
      theme_my() + #facet_wrap(type ~., dir = "v")
      ggtitle(switch(i,
                     elastic = "elastic",
                     efullProc = "elastic full\nProcrustes",
                     fullProc = "inelastic full\nProcrustes",
                     ))
  }
  mp[[1]] + mp[[2]] + mp[[3]]
}, 
a1 = slider(-2, 2, 0, step = .1), omega1 = slider(-90, 90, .2, step = .5), 
x1 = slider(-2, 2, 0, step = .1), y1 = slider(-2, 2, 0, step = .1),
a2 = slider(-2, 2, 0, step = .1), omega2 = slider(-90, 90, .1, step = .5),
x2 = slider(-2, 2, 0, step = .1), y2 = slider(-2, 2, 0, step = .1))

(dp <- d3 %>% filter(data == "digits3", !(id %in% unique(m3$id))) %>%
    ggplot(aes(x=X1, y=X2)) +
    geom_path(size=0.5, aes(group=id), col = "grey70",
              show.legend=FALSE) +
    geom_point(size=1, aes(group=id), alpha = .7, col = "grey40",
               show.legend=FALSE) +
    labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") + 
    scale_alpha_manual(values = alphas) +
    scale_color_manual(values = cols) +
    # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
    # coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
    theme_my() +
  ggtitle("samples") +
  theme(strip.text = element_blank()) +
  facet_wrap(id ~., nrow = 2, dir = "v"))

(p1 <- mp$efullProc + theme(axis.title.x = element_blank()) +
  mp$fullProc + theme(axis.title = element_blank()) +
  mp$elastic +
  dp + theme(axis.title.y = element_blank()) +
  plot_layout(ncol = 2))


# spiral plots ------------------------------------------------------------

spiral_plot <- list()
spiral_plot$mean <- list()

spiral <- data.frame(t = seq(0,1, len = 100))
spiral <- spiral %>% mutate(X1 = t * cos(13*t), X2 = t * sin(13*t))

manipulate({
  for(i in c("spirals", "sparsels")){
    this_d <- d3 %>% filter(data == i, type == "efullProc", id != "polygon") %>%
      mutate(
        z = complex(re = X1, im = X2), 
        z = z * exp((a1 + 1.i * omega1) * (i == "spirals") + 
                      (a2 + 1.i * omega2) * (i == "sparsels")) + 
          (x1 + 1.i* y1) * (i == "spirals") + (x2 + 1.i* y2) * (i == "sparsels"),
        X1 = Re(z), X2 = Im(z))
    (spiral_plot$mean[[i]] <<-
      ggplot(data = NULL, aes(x=X1, y=X2)) +
      spiral %>% geom_path(size=1, mapping = NULL, lty = "dashed", col = "grey70",
                           show.legend=FALSE) +
      this_d %>% geom_path(size=0.5, mapping = aes(group=id),
                show.legend=FALSE) +
      labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") + 
      scale_alpha_manual(values = alphas) +
      scale_color_manual(values = cols) +
      # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
      coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
      theme_my() + ggtitle("Mean estimate")) #facet_wrap(type ~., scales = "free", nrow = 2, dir = "v") +
  }
  spiral_plot$mean$spirals + spiral_plot$mean$sparsels
},
a1 = slider(-2, 3, 2.15, step = .1), omega1 = slider(-90, 90, 15.8, step = .5),
x1 = slider(-2, 2, 0.1, step = .1), y1 = slider(-2, 2, -0.12, step = .1),
a2 = slider(-2, 2, 2, step = .1), omega2 = slider(-90, 90, 15.9, step = .5),
x2 = slider(-2, 2, 0.15, step = .1), y2 = slider(-2, 2, -0.15, step = .1)
)

spiral_plot$data <- list()

for(i in c("spirals", "sparsels")){
  spiral_plot$data[[i]] <- d3 %>% filter(data == i, type == "observation") %>%
    ggplot(aes(x=X1, y=X2)) +
    geom_path(size=0.5, aes(group=id), col = "grey70",
              show.legend=FALSE) +
    geom_point(size=.25, aes(group=id), alpha = .7, col = "grey40", 
               show.legend=FALSE) +
    labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") + 
    scale_alpha_manual(values = alphas) +
    scale_color_manual(values = cols) +
    # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
    coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
    theme_my() + ggtitle("samples")  +
    theme(strip.text = element_blank()) +
    facet_wrap(id ~., nrow = dat[[i]] %>% length() %>% sqrt() %>% round(), dir = "v")
}

(p2 <- spiral_plot$mean$spirals + theme(plot.margin = margin(l = 15)) | 
  spiral_plot$data$spirals + theme(axis.title.y = element_blank()) |
    plot_spacer() |
  spiral_plot$mean$sparsels + theme(axis.title.y = element_blank()) | 
  spiral_plot$data$sparsels + theme(axis.title.y = element_blank(),
                                    plot.margin = margin(r = 14))) + 
  plot_layout(widths = c(2,2,.5,2,2))



# Simulation plots --------------------------------------------------------


# load simulation results
load("digit3_aligned_v2.Rdata")
# arg_grid: vector of sample sizes n in different scenarios
# aligned_means: 
#  list of length(arg_grid) with different scenarios (aligned to true mean)
#   in each entry: B bootstrap means 
# true_mean: the 'true' mean on the original dataset 
# params: fitting parameters


# distance data 

names(aligned_means) <- arg_grid
distdat <- aligned_means %>% 
  lapply(sapply, `[[`, "dist") %>%
  lapply(data.frame) %>%
  bind_rows(.id = "n")
names(distdat)[2] <- "dist"

distdat <- distdat %>% 
  mutate(
    n = factor(n, levels = sort(unique(as.numeric(as.character(n))))),
    rel_dist_square = dist / sqrt(true_mean$variance))

# pick example means 

distdat <- distdat %>% group_by(n) %>% mutate(
  rank = rank(dist),
  example = rank == 95 | (rank == 75 & n == "4")
)

# plot distances 

(pdist <- distdat %>% ggplot(aes(x = n, y = rel_dist_square)) + 
   geom_boxplot(outlier.shape = 1) + 
   geom_point(data = . %>% filter(example), 
              aes(col = dist), alpha = .9, show.legend = FALSE) +
   scale_color_gradient() +
   theme_minimal() +
   theme(
     panel.grid.major.x = element_blank(),
     panel.grid.major.y = element_line(colour = "grey50"),
     panel.grid.minor.y = element_line(colour = "grey80"),
     axis.line.x.top = element_line(),
     axis.ticks.x.top = element_line(),
     axis.text.y = element_text(size = rel(.8)),
     plot.margin =  margin(#t = 0,  # Top margin
       r = .1,  # Right margin
       b = 0,  # Bottom margin
       l = .1),
     axis.title.y.right = element_text()
   ) +
   scale_x_discrete(position = "top") +
   # scale_y_discrete(position = "right") +
   ylab("\\small$d([\\hat{\\mu}_l], [\\mu]) / \\sigma$")
)


# plot example means 

theme_my <- function() { 
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text = element_text(vjust = .5, hjust = .5,
                                margin = margin(t = 0,r = 0,b = 0,l = 0)
                                # margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.background = element_rect(fill='transparent', color=NA),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}

rm(get_evals, get_evals.elastic_proc2d_mean)
meandat <- get_evals(true_mean)

bootdat <- aligned_means %>% lapply(lapply, `[[`, "rotated_mean_curve") %>% 
  lapply(bind_rows, .id = "id") %>% bind_rows(.id = "n") %>% 
  mutate(
    n = factor(n, levels = sort(unique(as.numeric(as.character(n))))))

# merge distdat into bootdat
bootdat <- bootdat %>% left_join(
  distdat %>% group_by(n) %>% mutate(id = as.character(seq_len(n())))
)

manipulate(
  (pmean <<- bootdat %>%
     filter(example) %>%
     mutate(
       z = complex(re = X1, im = X2),
       z = z * exp(1.i * omega),
       X1 = Re(z), X2 = Im(z)) %>% 
     ggplot(aes(X1, X2)) + 
     geom_path(aes(group = id, col = dist), alpha = .9, show.legend = FALSE) + 
     scale_color_gradient() +
     meandat %>%
     mutate(
       z = complex(re = X1, im = X2),
       z = z * exp(1.i * omega),
       X1 = Re(z), X2 = Im(z)) %>% geom_path(mapping = NULL, lty = "dashed") +
     theme_my() +
     labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") + 
     coord_fixed() #+
   # facet_wrap(n ~ ., labeller = function(label) label_both(label, sep = " = "))
  ),
  omega = slider(-10,10, -0.5, step = .1)
)


# save plot ---------------------------------------------------------------

form <- c(width = 5.6, height = 2.5) # in inch
ratio <- 77/100 # coordinate arrangement with plot in digitsim.R
# # plot digits and spirals
# ggsave("digitspirals.pdf", (p1|p2), width = ratio*form["width"], height = form["height"])
# ggsave("digitspirals.png", (p1|p2), width = ratio*form["width"], height = form["height"])
# plot 'em with tikz
# tikzDevice::tikz(file = "digitspirals.tex", width = ratio*form["width"], height = form["height"])
# (p1|p2)#|(pdist/pmean)
# dev.off()

tikzDevice::tikz(file = "digits.tex", width = ratio/2*form["width"], height = form["height"])
p1
dev.off()

tikzDevice::tikz(file = "spirals.tex", width = form["width"], height = form["height"]* .6)
p2
dev.off()


==> figures/f_comparison_dists.R <==

library(elastes)
library(fdasrvf)
library(tidyverse)
library(viridis)
library(RColorBrewer)
library(gridExtra)
library(patchwork)
library(manipulate)

# load f simulation results
load("fdasrvf_comparison.Rdata")
# n_points: the different scenarios
# df: a dataframe of dinstances, with package and n.points
# fms: fdasrvf means evaluated at 501 points
#   list of length 3 with means calculated over different number of points
#   in each entry: 100 bootstraped means
# esms: elastic full Procrustses means evaluated at 501 points
#   list of length 3 with means calculated over different number of points
#   in each entry: 100 bootstraped means
# fm: the 'true' mean on the original dataset

# prepare data

median_idx <- df %>%
  group_by(pkg, n.points) %>%
  group_split() %>%
  sapply(function(dframe) which(dframe$dist == median(dframe$dist)))

elastes_means <- do.call(rbind, lapply(seq(1,3), function(i){
  m <- esms[[i]][[median_idx[i]]]
  m <- as.matrix(m)
  theta <- - 0.3*pi
  rot <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow = 2, ncol = 2)
  m <- m %*% rot
  m <- data.frame(X1 = m[,1] - 0.2, X2 = m[,2])
  m$mean <- "efp"
  m$n.points <- n_points[[i]]
  m$id <- 1 + (i-1)*2
  m
}))

fdasrvf_means <- do.call(rbind, lapply(seq(1,3), function(i){
  m <- fms[[i]][[median_idx[i+3]]]
  m <- as.matrix(m)
  theta <- -0.05*pi
  rot <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow = 2, ncol = 2)
  m <- m %*% rot
  m <- data.frame(X1 = m[,1], X2 = m[,2])
  m$mean <- "fdasrvf"
  m$n.points <- n_points[[i]]
  m$id <- 2 + (i-1)*2
  m
}))

medians <- do.call(rbind, list(elastes_means, fdasrvf_means))


# prepare plots

theme_mnl <- function() {
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5, vjust = 1),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text = element_text(colour="grey25", #vjust = .5,
                                hjust = .5, size=rel(0.8),
                                margin = margin(t = 0,r = 0,b = 0,l = 0)
                                # margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}

cols <- c("black", "darkseagreen4")

fmedians <- medians %>% mutate(
  mean = fct_recode(mean, `elas. f. Proc. (\\texttt{elastes})` = "efp",
                     `elas. intrinsic (\\texttt{fdasrvf})` = "fdasrvf")) %>% ggplot() +
  geom_path(aes(x=X1, y=X2, color = mean), size=1) +
  scale_color_manual(values = cols) +
  theme_mnl() +
  coord_equal(clip = 'off') +
  theme(legend.position="top", strip.text.x = element_blank(),
        legend.margin=margin(t=0, r=0, b=0, l=0, unit="cm"),
        legend.key.height=unit(0, "cm"),
        legend.direction = "vertical",
        legend.text = element_text(size = 8),
        legend.title = element_blank(),
        legend.box.margin = margin(l = -20, t = -2, b = -8),
        ) +
  labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
  facet_wrap(~ n.points, ncol = 6)

fdists <- ggplot(df %>% rename(mean = pkg)) +
  geom_boxplot(aes(y = dist, x = mean, color = mean), show.legend = F) +
  scale_color_manual(values = cols) +
  labs(y = "\\small$\\rho([\\hat\\mu_l],[\\mu])$", title = "$n_{points}$ per letter ``\\textit{f}''") +
  ylim(0, .6) + # ylim(c(0,1.25)) +
  theme_mnl() +
  theme(axis.title.x = element_blank(),
        axis.text.y = element_text(size = 7),
        axis.ticks.y = element_line(),
        # plot.margin = margin(t = 4),
        plot.title = element_text(margin = margin(b = 3)),
        panel.grid.major.x = element_blank(),
        panel.grid.major.y = element_line(colour = "grey50"),
        panel.grid.minor.y = element_line(colour = "grey80")) +
  facet_wrap(~ n.points, nrow = 1)

fdists/fmedians 

form <- c(width = 5.6, height = 2.5) # in inch
ratio <- 77/100 # coordinate arrangement with plot in digitsim.R

tikzDevice::tikz(file = "f_comparison_dists.tex", width = .42*ratio*form["width"], height = form["height"])
fdists/fmedians 
dev.off()


==> figures/figure1.R <==

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# script mostly based on Master's thesis scripts
# Thesis_Plots_Ch41_Digits.Rmd, Thesis_Plots_Ch41_Spirals.Rmd
# by Manuel Pfeuffer
# adapted by Almond Stoecker
# adapted again by Manuel Pfeuffer ;)
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

library(elastes)
library(elastes.studies)
library(fdasrvf)
library(tidyverse)
library(viridis)
library(RColorBrewer)
library(gridExtra)
library(patchwork)
library(manipulate)


# source Manuel's data script
source("exec/load_datasets.R")

# define get_evals method
get_evals <- function(curve, t_grid = NULL, ...) UseMethod("get_evals")
get_evals.elastic_mean <- elasdics::get_evals
get_evals.elastic_shape_mean <- elastes:::get_evals.elastic_shape_mean
get_evals.elastic_proc2d_mean <- elastes:::get_evals.elastic_shape_mean

# load digits -------------------------------------------------------------

set.seed(18)
dat <- list(
  digits3 = curves.digit3(rotate=FALSE, scale=FALSE, center=TRUE),
  spirals = curves.spiral(n_curves = 9, rotate=45, scale=1, center=TRUE,
                          evals = 10:15+7, sampling = "default",
                          sd_error = .01),
  sparsels = curves.spiral(n_curves = 20, rotate=45, scale=.5, center=TRUE,
                           evals = 4:7, sampling = "default",
                           sd_error = .01)
)
# only take subset of 5 digits
dat$digits3 <- dat$digits3[1:4]

# estimate means ----------------------------------------------------------
penalty <- 2

means <- list()
for(i in names(dat)) {

  nknots <- switch(i, digits3 = 13, spirals = 20, sparsels = 20)
  knots <- seq(0,1,length=nknots)
  knots.poly <- seq(0,1,length=nknots)

  means[[i]] <- list()
  # elastic mean
  means[[i]]$elastic <- try(list(
    smooth = elasdics::compute_elastic_mean(dat[[i]], knots=knots, type = "smooth"),
    polygon = elasdics::compute_elastic_mean(dat[[i]], knots=knots.poly, type = "polygon")
  ))

  # inelastic full Proc mean
  means[[i]]$fullProc <- try(list(
    smooth = compute_elastic_shape_mean(dat[[i]], knots = knots, type = "smooth", penalty = penalty, max_iter=0, var_type = ifelse(i == "digits3", "smooth", "constant")),
    polygon = compute_elastic_shape_mean(dat[[i]], knots = knots.poly, type = "polygon", penalty = penalty, max_iter=0, var_type = ifelse(i == "digits3", "smooth", "constant"))
  ))

  # elastic full Proc mean
  means[[i]]$efullProc <- try(list(
    smooth = compute_elastic_shape_mean(dat[[i]], knots = knots, type = "smooth", penalty = penalty, var_type = ifelse(i == "digits3", "smooth", "constant")),
    polygon = compute_elastic_shape_mean(dat[[i]], knots = knots.poly, type = "polygon", penalty = penalty, var_type = ifelse(i == "digits3", "smooth", "constant"))
  ))
}

# saveRDS(means, file = "digitspirals_means.rds")
# means <- readRDS(file = "digitspirals_means.rds")

for(i in names(means)) {
  for(j in names(means[[i]])) {
    if(inherits(means[[i]][[j]], "try-error"))
      means[[i]][[j]] <- NULL
  }
}
# add evals to data
mean_evals <- lapply(means, lapply, lapply, get_evals)
# rotate means
u <- list()
for(i in names(dat)) {
  u[[i]] <- lapply(means[[i]][c("fullProc", "efullProc")],
              lapply, function(y) data.frame(u = mean(
                sapply(y$data_curves, function(x) {
                  attr(x, "scale") * exp(1.i * attr(x, "rotation"))
                }))))
  # use same factor for polygons as for smooths
  for(j in 1:2) {
    u[[i]][[j]]$polygon <- u[[i]][[j]]$polygon * Mod(u[[i]][[j]]$smooth$u) /
      Mod(u[[i]][[j]]$polygon$u)
  }

  mean_evals[[i]] <- bind_rows(lapply(mean_evals[[i]], bind_rows, .id = "id"), .id = "type")
  u[[i]] <- bind_rows(lapply(u[[i]], bind_rows, .id = "id"), .id = "type")
  mean_evals[[i]] <- mean_evals[[i]] %>% left_join(u[[i]]) %>% mutate(
    u = ifelse(is.na(u), 1, u),
    z = complex(re = X1, im = X2) * Conj(u),
    X1 = Re(z),
    X2 = Im(z)
  )
}
mean_evals <- mean_evals %>% bind_rows(.id = "data")

d3 <- dat %>% lapply(bind_rows, .id = "id") %>% bind_rows(.id = "data") %>%
  mutate(type = "observation")

d3 <- d3 %>% bind_rows(mean_evals)
d3 <- d3 %>% mutate(
  type_id = paste(type, id, sep = "_")
)

# Plotting ----------------------------------------------------------------

palette <- brewer.pal(6, "Paired")

type.names <- c(`elastic full Proc.` = "efullProc",
`inelastic full Proc.` = "fullProc",
  elastic = "elastic",
`sample polygons` = "observation")

alphas <- c(1,1,1, .6) %>% structure(names = names(type.names))

cols <- with(d3,
             grey.colors(length(unique(type_id))) %>%
               structure(names = unique(type_id)))
cols["elastic_smooth"] <- cols["fullProc_smooth"] <- cols["efullProc_smooth"] <- "black"
cols["elastic_polygon"] <- cols["fullProc_polygon"] <- cols["efullProc_polygon"] <- "grey70"


# elastic/elastic full/inelastic full plot --------------------------------

theme_my <- function() {
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5, vjust = 1),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text = element_text(colour="grey25", #vjust = .5,
                                hjust = .5, size=rel(0.8),
                                margin = margin(t = 0,r = 0,b = 0,l = 0)
                                # margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}


p3 <- list()

for(i in names(dat)) {
  manipulate(
    (p3[[i]] <<- d3 %>% filter(data == i) %>% mutate(
      z = complex(re = X1, im = X2),
      z = z * exp(1.i * (ew * (type_id == "efullProc_smooth") + iw * (type_id == "fullProc_smooth"))),
      X1 = Re(z), X2 = Im(z)
    ) %>% mutate(
      type = factor(type) %>% fct_recode(`elastic full Proc.` = "efullProc",
                                         `inelastic full Proc.` = "fullProc",
                                         elastic = "elastic",
                                         `sample polygons` = "observation")
    ) %>%
      ggplot(aes(x=X1, y=X2)) +
      geom_path(size=0.5, aes(group=id, color=type_id, alpha = type),
                show.legend=FALSE) +
      geom_point(size=1, aes(group=id, color=type_id, alpha = type),
                 data = . %>% filter(type == "data curves"),
                 show.legend=FALSE) +
      labs(x = "$\\Re(\\beta)$", y = "$\\Im(\\beta)$") +
      scale_alpha_manual(values = alphas) +
      scale_color_manual(values = cols) +
      # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
      coord_fixed() +#xlim=c(0,50), ylim=c(-50,0)) +
      theme_my() +
      facet_wrap(type ~., #scales = "free",
                 nrow = 2, dir = "v")), #, strip.position = "top")),
    ew = slider(-1, 1, ifelse(i=="digits3", 0, 0), step = .1), iw = slider(-1, 1, ifelse(i=="digits3", 0, 0), step = .25) )
}



# digit plots ---------------------------------------------------------------


m3 <- d3 %>% filter(data == "digits3", type != "observation")
mp <- list()
manipulate({
  for(i in unique(m3$type)) {
    mp[[i]] <<- m3 %>% filter(type == i) %>% mutate(
      z = complex(re = X1, im = X2),
      z = z * (exp((a1 + 1.i * omega1) * (i == "efullProc") +
                     (a2 + 1.i * omega2) * (i == "fullProc")) +
                 (x1 + 1.i* y1) * (i == "efullProc") + (x2 + 1.i* y2) * (i == "fullProc")) ^ (id == "smooth"),
      X1 = Re(z), X2 = Im(z)) %>%
      ggplot(aes(x=X1, y=X2)) +
      geom_path(size=0.5, aes(group=id, color=type_id, alpha = type),
                show.legend=FALSE) +
      geom_point(size=1, aes(group=id, color=type_id, alpha = type),
                 data = . %>% filter(type == "data curves"),
                 show.legend=FALSE) +
      labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
      scale_alpha_manual(values = alphas) +
      scale_color_manual(values = cols) +
      # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
      coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
      theme_my() + #facet_wrap(type ~., dir = "v")
      ggtitle(switch(i,
                     elastic = "elastic",
                     efullProc = "elastic full\nProcrustes",
                     fullProc = "inelastic full\nProcrustes",
                     ))
  }
  mp[[1]] + mp[[2]] + mp[[3]]
},
a1 = slider(-2, 2, 0, step = .1), omega1 = slider(-90, 90, .2, step = .5),
x1 = slider(-2, 2, 0, step = .1), y1 = slider(-2, 2, 0, step = .1),
a2 = slider(-2, 2, 0, step = .1), omega2 = slider(-90, 90, .1, step = .5),
x2 = slider(-2, 2, 0, step = .1), y2 = slider(-2, 2, 0, step = .1))

(dp <- d3 %>% filter(data == "digits3", !(id %in% unique(m3$id))) %>%
    ggplot(aes(x=X1, y=X2)) +
    geom_path(size=0.5, aes(group=id), col = "grey70",
              show.legend=FALSE) +
    geom_point(size=1, aes(group=id), alpha = .7, col = "grey40",
               show.legend=FALSE) +
    labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
    scale_alpha_manual(values = alphas) +
    scale_color_manual(values = cols) +
    # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
    coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
    theme_my() +
  ggtitle("samples") +
  theme(strip.text = element_blank()) +
  facet_wrap(id ~., nrow = 2, dir = "v"))

(p1 <- mp$efullProc + theme(axis.title.x = element_blank()) +
  mp$fullProc + theme(axis.title = element_blank()) +
  mp$elastic +
  dp + theme(axis.title.y = element_blank()) +
  plot_layout(ncol = 2))


# spiral plots ------------------------------------------------------------

spiral_plot <- list()
spiral_plot$mean <- list()

spiral <- data.frame(t = seq(0,1, len = 100))
spiral <- spiral %>% mutate(X1 = t * cos(13*t), X2 = t * sin(13*t))

manipulate({
  for(i in c("spirals", "sparsels")){
    this_d <- d3 %>% filter(data == i, type == "efullProc", id != "polygon") %>%
      mutate(
        z = complex(re = X1, im = X2),
        z = z * exp((a1 + 1.i * omega1) * (i == "spirals") +
                      (a2 + 1.i * omega2) * (i == "sparsels")) +
          (x1 + 1.i* y1) * (i == "spirals") + (x2 + 1.i* y2) * (i == "sparsels"),
        X1 = Re(z), X2 = Im(z))
    (spiral_plot$mean[[i]] <<-
      ggplot(data = NULL, aes(x=X1, y=X2)) +
      spiral %>% geom_path(size=1, mapping = NULL, lty = "dashed", col = "grey70",
                           show.legend=FALSE) +
      this_d %>% geom_path(size=0.5, mapping = aes(group=id),
                show.legend=FALSE) +
      labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
      scale_alpha_manual(values = alphas) +
      scale_color_manual(values = cols) +
      # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
      coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
      theme_my() + ggtitle("elastic\nfull Procrustes")) #facet_wrap(type ~., scales = "free", nrow = 2, dir = "v") +
  }
  spiral_plot$mean$spirals + spiral_plot$mean$sparsels
},
  a1 = slider(-2, 2, 0.16, step = .1), omega1 = slider(-90, 90, 16.4, step = .5),
  x1 = slider(-2, 2, .1, step = .1), y1 = slider(-2, 2, -0.12, step = .1),
  a2 = slider(-2, 2, 1.02, step = .1), omega2 = slider(-90, 90, 15.9, step = .5),
  x2 = slider(-2, 2, 0.1, step = .1), y2 = slider(-2, 2, -0.15, step = .1)
)

spiral_plot$data <- list()

for(i in c("spirals", "sparsels")){
  spiral_plot$data[[i]] <- d3 %>% filter(data == i, type == "observation") %>%
    ggplot(aes(x=X1, y=X2)) +
    geom_path(size=0.5, aes(group=id), col = "grey70",
              show.legend=FALSE) +
    geom_point(size=.25, aes(group=id), alpha = .7, col = "grey40",
               show.legend=FALSE) +
    labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
    scale_alpha_manual(values = alphas) +
    scale_color_manual(values = cols) +
    # scale_y_continuous(breaks = c(-40,0,-20)) + scale_x_continuous(breaks = c(40,0,20)) +
    coord_fixed()+#xlim=c(0,50), ylim=c(-50,0)) +
    theme_my() + ggtitle("\nsamples")  +
    theme(strip.text = element_blank()) +
    facet_wrap(id ~., nrow = dat[[i]] %>% length() %>% sqrt() %>% round(), dir = "v")
}

(p2 <- spiral_plot$mean$spirals + theme(axis.title.x = element_blank()) +
  spiral_plot$data$spirals + theme(axis.title = element_blank()) +
  spiral_plot$mean$sparsels + ggtitle("") +
  spiral_plot$data$sparsels + ggtitle("") + theme(axis.title.y = element_blank()))



# Simulation plots --------------------------------------------------------


# load digit3 simulation results
load("inst/results/digit3_aligned_v2.Rdata")
# arg_grid: vector of sample sizes n in different scenarios
# aligned_means:
#  list of length(arg_grid) with different scenarios (aligned to true mean)
#   in each entry: B bootstrap means
# true_mean: the 'true' mean on the original dataset
# params: fitting parameters



# distance data

names(aligned_means) <- arg_grid
distdat <- aligned_means %>%
  lapply(sapply, `[[`, "dist") %>%
  lapply(data.frame) %>%
  bind_rows(.id = "n")
names(distdat)[2] <- "dist"

distdat <- distdat %>%
  mutate(
    n = factor(n, levels = sort(unique(as.numeric(as.character(n))))),
    rel_dist_square = dist / sqrt(true_mean$variance))

# pick example means

distdat <- distdat %>% group_by(n) %>% mutate(
  rank = rank(dist),
  example = rank == 95 | (rank == 75 & n == "4")
)

# plot distances

(pdist <- distdat %>% ggplot(aes(x = n, y = rel_dist_square)) +
   geom_boxplot(outlier.shape = 1) +
   geom_point(data = . %>% filter(example),
              aes(col = dist), alpha = .9, show.legend = FALSE) +
   scale_color_gradient() +
   theme_minimal() +
   theme(
     panel.grid.major.x = element_blank(),
     panel.grid.major.y = element_line(colour = "grey50"),
     panel.grid.minor.y = element_line(colour = "grey80"),
     axis.line.x.top = element_line(),
     axis.ticks.x.top = element_line(),
     axis.text.y = element_text(size = rel(.8)),
     plot.margin =  margin(#t = 0,  # Top margin
       r = .1,  # Right margin
       b = 0,  # Bottom margin
       l = .1),
     axis.title.y.right = element_text()
   ) +
   scale_x_discrete(position = "top") +
   # scale_y_discrete(position = "right") +
   ylab("\\small$d([\\hat{\\mu}_l], [\\mu]) / \\sigma$")
)


# plot example means

theme_my <- function() {
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text = element_text(vjust = .5, hjust = .5,
                                margin = margin(t = 0,r = 0,b = 0,l = 0)
                                # margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.background = element_rect(fill='transparent', color=NA),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}

get_evals.elastic_proc2d_mean <- elastes:::get_evals.elastic_shape_mean
meandat <- get_evals(true_mean)

bootdat <- aligned_means %>% lapply(lapply, `[[`, "rotated_mean_curve") %>%
  lapply(bind_rows, .id = "id") %>% bind_rows(.id = "n") %>%
  mutate(
    n = factor(n, levels = sort(unique(as.numeric(as.character(n))))))

# merge distdat into bootdat
bootdat <- bootdat %>% left_join(
  distdat %>% group_by(n) %>% mutate(id = as.character(seq_len(n())))
)

manipulate(
  (pmean <<- bootdat %>%
     filter(example) %>%
     mutate(
       z = complex(re = X1, im = X2),
       z = z * exp(1.i * omega),
       X1 = Re(z), X2 = Im(z)) %>%
     ggplot(aes(X1, X2)) +
     geom_path(aes(group = id, col = dist), alpha = .9, show.legend = FALSE) +
     scale_color_gradient() +
     meandat %>%
     mutate(
       z = complex(re = X1, im = X2),
       z = z * exp(1.i * omega),
       X1 = Re(z), X2 = Im(z)) %>% geom_path(mapping = NULL, lty = "dashed") +
     theme_my() +
     labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
     coord_fixed() #+
   # facet_wrap(n ~ ., labeller = function(label) label_both(label, sep = " = "))
  ),
  omega = slider(-10,10, -0.5, step = .1)
)




### NEW NEW NEW

# fdasrvf comparison plot --------------------------------------------------


# load f simulation results
load("inst/results/fdasrvf_comparison.Rdata")
# n_points: the different scenarios
# df: a dataframe of dinstances, with package and n.points
# fms: fdasrvf means evaluated at 501 points
#   list of length 3 with means calculated over different number of points
#   in each entry: 100 bootstraped means
# esms: elastic full Procrustses means evaluated at 501 points
#   list of length 3 with means calculated over different number of points
#   in each entry: 100 bootstraped means
# fm: the 'true' mean on the original dataset

# prepare data

median_idx <- df %>%
  group_by(pkg, n.points) %>%
  group_split() %>%
  sapply(function(dframe) which(dframe$dist == median(dframe$dist)))

elastes_means <- do.call(rbind, lapply(seq(1,3), function(i){
  m <- esms[[i]][[median_idx[i]]]
  m <- as.matrix(m)
  theta <- - 0.3*pi
  rot <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow = 2, ncol = 2)
  m <- m %*% rot
  m <- data.frame(X1 = m[,1] - 0.2, X2 = m[,2])
  m$mean <- "efp"
  m$n.points <- n_points[[i]]
  m$id <- 1 + (i-1)*2
  m
}))

fdasrvf_means <- do.call(rbind, lapply(seq(1,3), function(i){
  m <- fms[[i]][[median_idx[i+3]]]
  m <- as.matrix(m)
  theta <- -0.05*pi
  rot <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow = 2, ncol = 2)
  m <- m %*% rot
  m <- data.frame(X1 = m[,1], X2 = m[,2])
  m$mean <- "fdasrvf"
  m$n.points <- n_points[[i]]
  m$id <- 2 + (i-1)*2
  m
}))

medians <- do.call(rbind, list(elastes_means, fdasrvf_means))


# prepare plots

theme_mnl <- function() {
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5, vjust = 1),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text = element_text(colour="grey25", #vjust = .5,
                                hjust = .5, size=rel(0.8),
                                margin = margin(t = 0,r = 0,b = 0,l = 0)
                                # margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}

fmedians <- ggplot(medians) +
  geom_path(aes(x=X1, y=X2, color = mean), size=1) +
  theme_mnl() +
  coord_equal(clip = 'off') +
  theme(legend.position="top", strip.text.x = element_blank(),
        legend.margin=margin(t=0, r=0, b=0, l=0, unit="cm"),
        legend.key.height=unit(0, "cm"),
        legend.text = element_text(size = 8),
        legend.title = element_blank()) +
  labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
  facet_wrap(~ n.points, ncol = 6)

fdists <- ggplot(df %>% rename(mean = pkg)) +
  geom_boxplot(aes(y = dist, x = mean, color = mean), show.legend = F) +
  labs(y = "\\small$\\rho([\\hat\\mu],[\\mu])$", title = "\\small$n_{points}$") +
  ylim(c(0,1.25)) +
  theme_mnl() +
  theme(axis.title.x = element_blank(),
        axis.text.y = element_text(size = 7),
        axis.ticks.y = element_line()) +
  facet_wrap(~ n.points, nrow = 1)

g <-  arrangeGrob(fdists, fmedians, nrow=2)




# (NEW NEW NEW) Build plot ------------------------------------------------

p2_new <- ((spiral_plot$mean$spirals)|
    (spiral_plot$data$spiral + theme(axis.title.y = element_blank()))|
    (spiral_plot$mean$sparsels + theme(axis.title.y = element_blank()))|
    (spiral_plot$data$sparsels + theme(axis.title.y = element_blank())))

(p1|(pdist/pmean)|(fdists/fmedians))
p2_new



# save plot ---------------------------------------------------

# top
form <- c(width = 5.6, height = 2.5) # in inch
ratio <- 100/100 # coordinate arrangement with plot in digitsim.R
# plot digits and spirals
ggsave("inst/figures/figure1_top.pdf", (p1|(pdist/pmean)|(fdists/fmedians)),
       width = ratio*form["width"], height = form["height"])
ggsave("inst/figures/figure1_top.png", (p1|(pdist/pmean)|(fdists/fmedians)),
       width = ratio*form["width"], height = form["height"])
# plot 'em with tikz
tikzDevice::tikz(file = "inst/figures/figure1_top.tex", width = ratio*form["width"], height = form["height"])
(p1|(pdist/pmean)|(fdists/fmedians))
dev.off()

# bottom (spirals)
form <- c(width = 5.6, height = 1.3) # in inch
ratio <- 100/100 # coordinate arrangement with plot in digitsim.R
# plot digits and spirals
ggsave("inst/figures/figure1_bot.pdf", p2_new, width = ratio*form["width"], height = form["height"])
ggsave("inst/figures/figure1_bot.png", p2_new, width = ratio*form["width"], height = form["height"])
# plot 'em with tikz
tikzDevice::tikz(file = "inst/figures/figure1_bot.tex", width = ratio*form["width"], height = form["height"])
p2_new
dev.off()


==> figures/figure_fda.R <==

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# script mostly based on Master's thesis scripts
# Thesis_Plots_Ch41_Digits.Rmd, Thesis_Plots_Ch41_Spirals.Rmd
# by Manuel Pfeuffer
# adapted by Almond Stoecker
# adapted again by Manuel Pfeuffer ;)
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

library(elastes)
# library(elastes.studies)
library(fdasrvf)
library(tidyverse)
library(viridis)
library(RColorBrewer)
library(gridExtra)
library(patchwork)
library(manipulate)
library(ggplot2)

load("fda_means_evals.Rdata")

n_points <- c(21, 31, 51, 71)

means_list <- list(m21_evals, m31_evals, m51_evals, m71_evals)
fda_means <- do.call(rbind, lapply(seq_along(means_list), function(i) {
  m <- means_list[[i]]
  m <- as.matrix(m)
  theta <- - 0.3*pi
  rot <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow = 2, ncol = 2)
  m <- m %*% rot
  m <- data.frame(X1 = m[,1], X2 = m[,2], n.points = n_points[[i]])
  m
}))

curves_list <- list(d21$data, d31$data, d51$data, d71$data)
fda_curves <- do.call(rbind, lapply(seq_along(curves_list), function(i){
  cs <- curves_list[[i]]
  do.call(rbind, lapply(seq_along(cs), function(j){
    c <- cs[[j]]
    c$id <- j
    c$n.points <- n_points[i]
    c
  }))
}))


theme_mnl <- function() {
  theme_bw() %+replace%    #replace elements we want to change
    theme(
      # aspect.ratio = 1,
      plot.title = element_text(colour="grey25", size=rel(0.8), hjust=0.5, vjust = 1),
      axis.text = element_blank(),
      axis.ticks = element_blank(),
      panel.spacing = unit(.001, units = "npc"),
      strip.background = element_blank(),
      strip.text.x = element_text(colour="grey25", vjust = 1,
                                hjust = .5, size=rel(1),
                                #  margin = margin(t = 0,r = 0,b = 0,l = 0)
                                 margin = margin(t = 0,r = 0,b = 1,l = 0)
      ),
      plot.margin =  margin(#t = 0,  # Top margin
        r = .1,  # Right margin
        b = 0,  # Bottom margin
        l = .1)
    )
}

labels <- c("21" = "$n_{points} = 21$",
            "31" = "$n_{points} = 31$",
            "51" = "$n_{points} = 51$",
            "71" = "$n_{points} = 71$")

cols <- c(mean = "black", # Manuel's former color: "#F8766D"
          sample_point = "grey40",
          sample_line = "grey70"
          )

p1 <- ggplot(fda_means) +
  geom_path(aes(x=X1, y=X2), color = cols["mean"], size=1) +
  theme_mnl() +
  theme(axis.title.x = element_blank()) +
  coord_equal(clip = "off", xlim=c(-0.1,0.1)) +
  labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
  facet_wrap(~ n.points, ncol = 4, labeller = as_labeller(labels))

p2 <- ggplot(fda_curves, aes(x=X1, y=X2)) +
  geom_path(size=0.5, aes(group=id), col = cols["sample_line"], show.legend=FALSE) +
  geom_point(size=.25, aes(group=id), alpha = .5, 
             col = cols["sample_point"], show.legend=FALSE) +
  coord_equal(clip = "off", xlim=c(-0.04,0.04)) +
  theme_mnl() +
  theme(strip.text.x = element_blank()) +
  labs(x = "\\small$\\Re(\\beta)$", y = "\\small$\\Im(\\beta)$") +
  facet_wrap(~ n.points, ncol = 4)

p1/p2


form <- c(width = 5.6, height = 3.3) # in inch
ratio <- 100/100 # coordinate arrangement with plot in digitsim.R
# plot digits and spirals
ggsave("figure_fda.pdf", p1/p2, width = ratio*form["width"], height = form["height"])
ggsave("figure_fda.png", p1/p2, width = ratio*form["width"], height = form["height"])
# plot 'em with tikz
tikzDevice::tikz(file = "figure_fda.tex", width = ratio*form["width"], height = form["height"])
p1/p2
dev.off()



==> figures/load_datasets.R <==

# ---------------------------------------------------------------------------- #
# Manuel's script of the master's thesis slightly adjusted by Almond
# ---------------------------------------------------------------------------- #



# Subroutines for randomly scaling and rotating curves, and for centering curves

rand_rotate_curve2d <- function(x, sd_degree = 0){
    # beta parameter
    alph <- 1/(8*(sd_degree/360)^2) - 1/2
    # rotate dataframe of 2D vectors randomly
    names <- colnames(x)
    theta <- 2*pi*rbeta(1, shape1 = alph, shape2 = alph)
    mat <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow = 2, ncol = 2)
    x.rot <- as.matrix(x) %*% t(mat)
    x <- as.data.frame(x.rot)
    colnames(x) <- names
    return(x)
}

rand_translate_curve2d <- function(x, sd = 0){
    x[,1] <- x[,1] + rnorm(1, sd = 0)
    x[,2] <- x[,2] + runif(1, sd = 0)
    return(x)
}

rand_scale_curve2d <- function(x, sd = 0){
    # scale dataframe of 2D vectors randomly
    beta <- rgamma(1, scale = sd^2, shape = 1/sd^2)
    beta * x
}

center_curve <- function (data_curve) 
{
    coord_idx <- !(colnames(data_curve) %in% c("t", "id"))
    data_curve[, coord_idx] <- data_curve[, coord_idx] - matrix(colMeans(data_curve[, coord_idx]), 
                                                                nrow = nrow(data_curve), 
                                                                ncol = ncol(data_curve[, coord_idx]), 
                                                                byrow = TRUE
                                                               )
    data_curve
}


# Datasets

curves.spiral <- function(n_curves = 4, rotate = FALSE, scale = FALSE, 
                          center = FALSE, translate = FALSE, 
                          evals=10:15,
                          sampling = c("default", "manuels", "stickbreaking", "gamma"),
                          scale_sampling = 1, 
                          sd_error = 0.01){
    # Dataset: Simulated spirals with optional random rotation and scaling.
    sampling <- match.arg(sampling)
  
    # Define spiral shape.
    curve <- function(t){
      rbind(t*cos(13*t), t*sin(13*t))
    }
    
    # Sample data curves 
    sample_fun <- switch(sampling, 
                          manuels = function(i){ # Manuel's sampling
                              m <- sample(evals, 1)
                              delta <- abs(rnorm(m, mean = 1, sd = 0.05))
                              t <- cumsum(delta)/sum(delta)
                              data.frame(t(curve(t)) + 0.07*t*matrix(cumsum(rnorm(2*length(delta))), ncol = 2))
                            }, 
                         default = function(i){ # Manuel's sampling with homogeneous error
                           m <- sample(evals, 1)
                           delta <- abs(rnorm(m, mean = 1, sd = 0.05))
                           t <- cumsum(delta)/sum(delta)
                           data.frame(t(curve(t)) + rnorm(2*length(delta), sd = sd_error))
                         },
                          gamma = function(i){
                            m <- sample(evals, 1)
                            delta <- rgamma(m-1, rgamma(1, scale = scale_sampling^2, shape = 1/scale_sampling^2))
                            t <- c(0, cumsum(delta)/sum(delta))
                            data.frame(t(curve(t)) + rnorm(2*m, sd = sd_error))
                          },
                         stickbreaking = function(i){
                           m <- sample(evals, 1)
                           delta <- cumprod(rbeta(m-1, 1, scale_sampling))
                           t <- c(0, rev(delta)/max(delta))
                           data.frame(t(curve(t)) + rnorm(2*m, sd = sd_error))
                         }
                          )
    
    data_curves <- lapply(1:n_curves, sample_fun)
    
    # Apply random translation, rotation, random scaling, centering.
    if(rotate){
        data_curves <- lapply(data_curves, rand_rotate_curve2d, sd = rotate)
    }
    if(scale){
        data_curves <- lapply(data_curves, rand_scale_curve2d, sd = scale)
    }
    if(translate){
        data_curves <- lapply(data_curves, rand_translate_curve2d, sd = translate)
    }
    if(center){
        data_curves <- lapply(data_curves, center_curve)
    }
    
    
    return(data_curves)
}


curves.digit3 <- function(rotate = FALSE, scale = FALSE, center = FALSE, translate = FALSE){
    # Dataset : Handwritten digits 3.
    
    data_curves <- shapes::digit3.dat
    data_curves <- apply(data_curves, MARGIN = 3, FUN = function(i){
      data.frame(X1 = i[,1], X2 = i[,2])
    })
    
    # Apply random rotation, random scaling, centering.
    if(rotate){
        data_curves <- lapply(data_curves, rand_rotate_curve2d, sd = rotate)
    }
    if(scale){
        data_curves <- lapply(data_curves, rand_scale_curve2d, sd = scale)
    }
    if(translate){
        data_curves <- lapply(data_curves, rand_translate_curve2d, sd = translate)
    }
    if(center){
        data_curves <- lapply(data_curves, center_curve)
    }
    
    return(data_curves)
}



==> figures/tongues.R <==

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# script based on Master's thesis script Thesis_Plots_Ch44_Tongues.Rmd
# by Manuel Pfeuffer
# adapted by Almond Stoecker
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


library(elastes)
library(tidyverse)
library(RColorBrewer)
library(latex2exp)
library(tictoc)
library(patchwork)

# prepare data ---------------------------------------------------------------

pouplier <- read.csv(file = "UltrasoundData_Frame3_AllSpeakers.txt", sep = "\t", header = TRUE)

# min(THETA): Zungenspitze , max(THETA): Zungenwurzel 

# representation in Bookstein coordinates 
df <- pouplier %>%
  filter(VCODE %in% c("aa", "ii")) %>%
  group_by(CCODE, VCODE, VPN, REP) %>%
  mutate(
    Z = RHO * exp(1.i*THETA), # complex representation 
    Z = Z - Z[n()], # tongue root at origin - 
    Z = Z/Z[1], # tongue tip at 1
    X1 = Re(Z),
    X2 = Im(Z)
         )   %>%
  ungroup %>%
  select(CCODE, VCODE, VPN, REP, X1, X2, THETA, RHO) %>%
  arrange(CCODE, VCODE, VPN, REP) 

# check data
df %>% filter(CCODE=="d", VCODE=="ii") %>% 
  ggplot(aes(X1, X2, group = interaction(CCODE, VCODE, VPN, REP), col = THETA)) + 
  geom_path() + geom_point()

# split into list
v.gf <- df %>% 
  select(CCODE, VCODE, VPN, REP, X1, X2) %>%
  group_by(CCODE, VCODE, VPN, REP)


# elastic full Procrustes analysis: combination level  -------------------------

vows <- c("aa", "ii", "aa+ii")
cons <- c("d", "l", "n", "s", "d+l+n+s")
vpns <- c("D1", "D3", "D4", "D5", "D6", "D7")

knots <- seq(0, 1, length = 13)

means <- lapply(seq_along(vows), function(i){
  lapply(seq_along(cons), function(j){
    if (vows[i] == "aa+ii" && cons[j] == "d+l+n+s"){
      curves <- v.gf
    } else if (vows[i] == "aa+ii") {
      curves <- v.gf %>% filter(CCODE == cons[j])
    } else if (cons[j] == "d+l+n+s"){
      curves <- v.gf %>% filter(VCODE == vows[i])
    } else {
      curves <- v.gf %>% filter(VCODE == vows[i], CCODE == cons[j])
    }
    curves <- curves %>% group_split(.keep=FALSE)
    mean <- try(compute_elastic_shape_mean(curves, knots = knots, type = "smooth", penalty = 2, var_type = "constant"))
    mean
  })
})

names(means) <- vows
for(i in vows) names(means[[i]]) <- cons

# saveRDS(means, file = "efProcMeanTongues.rds")
# means <- readRDS("efProcMeanTongues.rds")

# extract curves and distances
mean.evals <- bind_rows(lapply(seq_along(vows), function(i){
  bind_rows(lapply(seq_along(cons), function(j){
    mean <- get_evals(means[[i]][[j]])
    data.frame(VCODE=vows[i], CCODE=cons[j], mean)
  }))
}))

# Bookstein coordinates
mean.evals <- mean.evals %>% group_by(VCODE, CCODE) %>%
  mutate(
    Z = complex(re = X1, im = X2),
    Z = Z - Z[n()],
    Z = Z / Z[1],
    X1 = Re(Z), X2 = Im(Z),
    Z = NULL
  ) %>% ungroup

# elastic full Procrustes analysis: speaker level -------------------------

vpn.means <- lapply(seq_along(vows), function(i){
  lapply(seq_along(cons), function(j){
    lapply(seq_along(vpns), function(k){
      if (vows[i] == "aa+ii" && cons[j] == "d+l+n+s"){
        curves <- v.gf %>% filter(VPN == vpns[k])
      } else if (vows[i] == "aa+ii") {
        curves <- v.gf %>% filter(CCODE == cons[j], VPN == vpns[k])
      } else if (cons[j] == "d+l+n+s"){
        curves <- v.gf %>% filter(VCODE == vows[i], VPN == vpns[k])
      } else {
        curves <- v.gf %>% filter(VCODE == vows[i], CCODE == cons[j], VPN == vpns[k])
      }
      curves <- curves %>% group_split(.keep=FALSE)
      mean <- try(compute_elastic_shape_mean(curves, knots = knots, type = "smooth", penalty = 2, var_type = "constant"))
      mean
    })
  })
})

names(vpn.means) <- vows
for(i in vows) {
  names(vpn.means[[i]]) <- cons
  for(j in cons) names(vpn.means[[i]][[j]]) <- vpns
}

# saveRDS(vpn.means, file = "efProcMeanTongues_speaker.rds")
# vpn.means <- readRDS("efProcMeanTongues_speaker.rds")

# extract curves and distances
vpn.mean.evals <- bind_rows(lapply(seq_along(vows), function(i){
  bind_rows(lapply(seq_along(cons), function(j){
    bind_rows(lapply(seq_along(vpns), function(k){
      mean <- try(get_evals(vpn.means[[i]][[j]][[k]]))
      if(inherits(mean, "try-error"))
        mean <- NA
      data.frame(VCODE=vows[i], CCODE=cons[j], VPN=vpns[k], mean)
    }))
  }))
}))

# Bookstein coordinates
vpn.mean.evals <- vpn.mean.evals %>% group_by(VCODE, CCODE, VPN) %>%
  mutate(
    Z = complex(re = X1, im = X2),
    Z = Z - Z[n()],
    Z = Z / Z[1],
    X1 = Re(Z), X2 = Im(Z),
    Z = NULL
  ) %>% ungroup

vpn.dists <- bind_rows(lapply(seq_along(vows), function(i){
  bind_rows(lapply(seq_along(cons), function(j){
    bind_rows(lapply(seq_along(vpns), function(k){
      # dist <- try(sapply(vpn.means[[i]][[j]][[k]]$data_curves, function(curve){attr(curve, "dist_to_mean")}))
      dist <- try(vpn.means[[i]][[j]][[k]]$distances)
      if(inherits(dist, "try-error"))
        dist <- NA
      dist <- data.frame(VCODE=vows[i], CCODE=cons[j], VPN=vpns[k], dist)
      dist
    }))
  }))
}))

vpn.vars <- bind_rows(lapply(seq_along(vows), function(i){
  bind_rows(lapply(seq_along(cons), function(j){
    bind_rows(lapply(seq_along(vpns), function(k){
      v <- try(vpn.means[[i]][[j]][[k]]$variance)
      if(inherits(v, "try-error"))
        v <- NA
      data.frame(VCODE=vows[i], CCODE=cons[j], VPN=vpns[k], VAR = v)
    }))
  }))
}))
# # for comparison
# vpn.vars2 <- vpn.dists %>% group_by(CCODE, VCODE, VPN) %>%
#   summarise(VAR = mean(dist^2))
 
# vpn.vars <- vpn.vars %>% mutate(
#   VCODE = factor(VCODE) %>% fct_recode("a*a" = "aa", "i*i" = "ii")
# )
vpn.this <- vpn.vars %>% 
  filter(VCODE %in% c("aa", "ii"), CCODE %in% c("d", "s")) %>%
  group_by(VCODE, CCODE) %>% filter(VAR == max(VAR)) 

# create plots ------------------------------------------------------------

pdat <- list()

# identify VPNs with maximal variance
pdat$df <- df %>% left_join(vpn.this)
pdat$vpn.mean.evals <- vpn.mean.evals %>% left_join(vpn.this)

# adjust labels
pdat$df <- pdat$df %>% ungroup %>% 
  mutate(
    VCODE = factor(VCODE) %>% fct_recode("$\\mathtt{a*a}$" = "aa", "$\\mathtt{i*i}$" = "ii"),
    CCODE = factor(CCODE) %>% fct_recode("$\\mathtt{d}$" = "d", "$\\mathtt{s}$" = "s")
    )
pdat$mean.evals <- mean.evals %>% 
  mutate( 
    VCODE = factor(VCODE) %>% 
            fct_recode("$\\mathtt{a*a}$"="aa", "$\\mathtt{i*i}$"="ii", "a*a+i*i"="aa+ii"),
    CCODE = factor(CCODE) %>% fct_recode("$\\mathtt{d}$" = "d", "$\\mathtt{s}$" = "s")
    )
pdat$vpn.mean.evals <- pdat$vpn.mean.evals %>% 
  mutate( 
    VCODE = factor(VCODE) %>% 
            fct_recode("$\\mathtt{a*a}$"="aa", "$\\mathtt{i*i}$"="ii", "a*a+i*i"="aa+ii"),
    CCODE = factor(CCODE) %>% fct_recode("$\\mathtt{d}$" = "d", "$\\mathtt{s}$" = "s") 
    )


vpn.cols <- structure(brewer.pal(length(vpns), "Dark2"), names = vpns)
vpn.ltys <- structure(rep("solid", length(vpns)), names = vpns)
vpn.size <- structure(rep(.5, length(vpns)), names = vpns)

tongue.cols <- hsv(c(0,0), c(.5, .16), c(1, 1))

ds <- c("$\\mathtt{d}$", "$\\mathtt{s}$")

with(pdat, 
(p1 <<- ggplot(data = NULL, aes(X1, X2)) + 
  # overall mean
   mean.evals %>% filter(CCODE %in% c("d+l+n+s"), VCODE %in% "a*a+i*i") %>%
       select(X1, X2) %>% mutate(level = "overall") %>% geom_path(
    mapping = aes(col = level, lty = level, size = level), show.legend = FALSE) +
  # original observations
   df %>% filter(CCODE %in% ds, !is.na(VAR)) %>% 
   mutate(level = "example") %>% geom_path(
    mapping = aes(group = interaction(VPN, REP),
                          col = level, lty = level, size = level), alpha = .4) +
   df %>% filter(CCODE %in% ds, !is.na(VAR)) %>% 
   mutate(level = "example") %>% geom_point(
    mapping = aes(col = level), size = .1, alpha = .5, show.legend = FALSE) +
  # speaker/word means
   vpn.mean.evals %>% filter(CCODE%in% ds, VCODE != "a*a+i*i") %>%
   mutate(level = "speaker/word") %>% geom_path(
    mapping = aes(col = level, lty = level, size = level, group = VPN), alpha = .9) +
  # speaker/word mean example
   vpn.mean.evals %>% filter(CCODE%in% ds, VCODE != "a*a+i*i", !is.na(VAR)) %>%
   mutate(level = "speaker/word") %>% geom_path(
    mapping = aes(lty = level, size = level), alpha = .5) +
  # word means
   mean.evals %>% filter(CCODE %in% ds, VCODE != "a*a+i*i") %>%
   mutate(level = "word") %>% geom_path(
    mapping = aes(col = level, lty = level, size = level)) +
  # meta 
  geom_point(data = data.frame(X1 = c(0,1), X2 = c(0,0))) +
  scale_color_manual(
    values = c(
      c(#observations = tongue.cols[2], 
        overall = "grey80", word = "black", `speaker/word` = "grey30", example = tongue.cols[1]),
      NULL)) + # vpn.cols)) +
  scale_linetype_manual(values = c(
    c(#observations = "solid", 
      overall = "F1", word = "dashed", `speaker/word` = "solid", example = "solid"),
    NULL)) + # vpn.ltys)) +
  scale_size_manual(values = c(
    c(#observations = .4, 
      overall = 1, word = .75, `speaker/word` = .4, example = .4),
    NULL)) + # vpn.size)) +
  scale_x_continuous(limits = c(0, 1), breaks = c(0, 1), labels = c("root", "tip")) +
  coord_fixed() +
  theme_bw(base_size = 10) +
  theme(
    plot.title = element_blank(),
    panel.grid = element_blank(), 
        axis.text.y = element_blank(),
        axis.ticks.y = element_blank(),
        strip.background=element_rect(fill="white"),
        legend.position = "top",
        legend.title = element_text(hjust = .5, face = "bold", margin = margin()),
        # legend.box.margin = margin(0,0,0,0),
        legend.box.spacing = unit(0, "npc"),
        panel.spacing = unit(1, "points"),
        plot.margin = margin(t = 0,  # Top margin
                             r = 0,  # Right margin
                             b = 0,  # Bottom margin
                             l = 0)  # Left margin
                             #unit = "cm"),
        
        ) +
  guides(
    col = guide_legend(title = "\\small Hierarchical mean tongue shapes",
                       title.position = "top"),
    lty = guide_legend(title = "\\small Hierarchical mean tongue shapes",
                       title.position = "top"),
    size = guide_legend(title = "\\small Hierarchical mean tongue shapes",
                        title.position = "top")) +
  ylab("\\small$\\Im(\\beta)$") +
  xlab("\\small$\\Re(\\beta)$") +
  ylim(-.04, NA) +
  facet_grid(CCODE ~ VCODE)
 ))

ggsave("tongues.pdf", height = 3, width = 4, device = cairo_pdf)

tikzDevice::tikz(file = "tongues.tex", height = 3, width = 4)
p1
dev.off()

# residual variance analysis ---------------------------------------------------

# cross speaker variances
vars <- bind_rows(lapply(seq_along(vows), function(i){
  bind_rows(lapply(seq_along(cons), function(j){
    data.frame(VCODE=vows[i], CCODE=cons[j], 
               VAR = means[[i]][[j]]$variance, 
               n = length(means[[i]][[j]]$data_curves))
  }))
}))

# variance conditional on speaker
vpn.vars <- bind_rows(lapply(seq_along(vows), function(i){
  bind_rows(lapply(seq_along(cons), function(j){
    this_vpn <- names(vpn.means[[i]][[j]])
    bind_rows(lapply(this_vpn, function(k){
      data.frame(VCODE=vows[i], CCODE=cons[j], VPN = k,
                 VAR = vpn.means[[i]][[j]][[k]]$variance, 
                 n = length(vpn.means[[i]][[j]][[k]]$data_curves))
    }))
  }))
}))


#### aggregate variance on different hierarchies

vars <- vars %>% mutate(
  level = NA,
  # overall
  level = ifelse(VCODE == "aa+ii" & CCODE == "d+l+n+s", "overall", level),
  # conditional on vowel
  level = ifelse(VCODE == "aa" & CCODE == "d+l+n+s", "aa", level),
  level = ifelse(VCODE == "ii" & CCODE == "d+l+n+s", "ii", level),
  # conditional on consonant
  level = ifelse(VCODE == "aa+ii" & CCODE == "d", "d", level),
  level = ifelse(VCODE == "aa+ii" & CCODE == "l", "l", level),
  level = ifelse(VCODE == "aa+ii" & CCODE == "n", "n", level),
  level = ifelse(VCODE == "aa+ii" & CCODE == "s", "s", level),
  # conditional on word
  level = ifelse(VCODE != "aa+ii" & CCODE != "d+l+n+s", "word", level)
) %>% filter(!is.na(level))

vars <- vars %>% group_by(level) %>% summarise(
  VAR = sum(n * VAR) / sum(n),
  n = sum(n)
) %>% ungroup()

# add vowel level
vars <- vars %>% bind_rows(
  vars %>% filter(level %in% c("aa", "ii")) %>% summarise(
    VAR = sum(n * VAR) / sum(n),
    n = sum(n),
    level = "vowel"
    )
  )

# add consonant level
vars <- vars %>% bind_rows(
  vars %>% filter(level %in% c("d", "l", "n", "s")) %>% summarise(
    VAR = sum(n * VAR) / sum(n),
    n = sum(n),
    level = "consonant"
  )
)

# add speaker/word level
vars <- vars %>% bind_rows(
  vpn.vars %>% filter(VCODE != "aa+ii", CCODE != "d+l+n+s") %>% summarise(
    VAR = sum(n * VAR) / sum(n),
    n = sum(n),
    level = "speaker/word"
  )
)

# calc R-squared
vars <- vars %>% mutate(R2 = 1 - VAR / (VAR)[level == "overall"])
# and VARaa / VARii
(varratio <- vars %>% filter(level %in% c("aa", "ii")) %>% 
  summarize(aa_ii = VAR[level == "aa"] / VAR[level == "ii"]))

# plot variance decomposition
vars %>% filter(!(level %in% c("d", "n", "l", "s"))) %>% mutate(
  level = ordered(level, 
                  levels = (c("speaker/word", "word", "vowel", "aa", "ii", "consonant", "overall"))
                  )) %>% 
  arrange(level) %>%
    ggplot(aes(x = 0, fill = level, y = R2)) + 
  geom_bar(
    data = . %>% filter(!(level %in% c("aa", "ii"))),
    stat = "identity", position = "identity") +
  geom_bar(data = . %>% filter((level %in% c("aa", "ii"))),
           mapping = aes(col = level),
           stat = "identity", position = "dodge", fill = NA) +
  scale_color_brewer(type = "qual", palette = "Set3") +
  theme_bw() +
  theme(
    panel.grid.minor = element_blank(),
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_line(color = "grey40"),
    # axis.title.x = element_blank(), 
    axis.ticks.x = element_blank(),
    axis.text.x = element_blank(),
    legend.background = element_rect(fill = "transparent")
  ) +
  scale_y_continuous(breaks = c(round(vars$R2, 2), 1), limits = c(0,1)) +
  xlab(paste("Var_aa/Var_ii =", round(varratio$aa_ii,2)))
ggsave("tonguesR2.pdf", width = 2.5, height = 2.5)

# sample size and runtims -------------------------------------------------

# sample sizes
summary(df$REP)
with(df, nlevels(factor(interaction(CCODE, VCODE, REP, VPN))))
means$`aa+ii`$`d+l+n+s`$data_curves %>% sapply(nrow) %>% summary

# runtime
tic()
mean <- v.gf %>% group_split(.keep=FALSE) %>% 
  compute_elastic_shape_mean(knots = knots, type = "smooth", penalty = 2)
runtimt <- toc()


